Three-loop corrections to the Fermi decay constant in the $\overline{\rm{MS}}$ scheme

I present the leading 3-loop contributions to the Fermi decay constant in the Standard Model, using the tadpole-free pure $\overline{\rm{MS}}$ scheme. The calculation is exact in the limit in which the QCD coupling, the top-quark Yukawa coupling, and the square root of the Higgs self-coupling are all treated as large compared to the electroweak gauge couplings. The effect of the 3-loop contribution is to decrease the estimate of the Higgs VEV, for fixed on-shell inputs, by about 3.5 MeV. The renormalization scale dependence of the computed Fermi constant is greatly reduced compared to the previously known complete 2-loop order result, and as a fraction is now less than $\pm 2 \times 10^{-6}$ for renormalization scales between 90 and 250 GeV. This corresponds to a theoretical uncertainty in the VEV that is well under 1 MeV, and much smaller than the current parametric uncertainties coming mostly from the top-quark mass. I also comment on the impact on the precise prediction of the $W$-boson mass.

==> anc/Deltartilde3.txt <==
(*
   This file contains the results for the quantities Delta_a, Delta_b, ...
   Delta_j appearing in the 3-loop correction to G_Fermi in eq. (2.21) of
   "Three-loop corrections to the Fermi decay constant in the MSbar scheme"
   by Stephen P. Martin.

   The notation follows that of the paper 
   "Evaluation of the general 3-loop vacuum Feynman integral"
   https://arxiv.org/abs/1610.07720
   by Stephen P. Martin and David G. Robertson.
   The renormalized loop-integral functions lnbar[x], A[x], I2[x,y,z], 
   F[w,x,y,z], Fbar[w,x,y,z], G[v,w,x,y,z], and H[u,v,w,x,y,z] are defined 
   in eqs. (2.5), (2.8), (2.14), (2.39), (2.41), (2.42), and (2.46), 
   of that paper respectively.

   Numerical constants are as follows:
   ln2 = Log[2] = 0.6931471805599453...
   sqrt3 = Sqrt[3] = 1.73205080756887729...
   Zeta3 = 1.2020569031595943...
   a4 = PolyLog[4,1/2] = 0.5174790616738994...
   Ls2 = 0.6766277376064358...

   This file can be read into Mathematica.
*)


Deltaa = -869/24 + 128*a4 + (16*ln2^4)/3 - (27*Ls2^2)/2 + (73*Pi^2)/18 - 
  (16*ln2^2*Pi^2)/3 - (391*Pi^4)/360 - (117*Ls2*sqrt3)/2 + 100*Zeta3 + 
  lnbar[t]*(137/4 - (11*Pi^2)/9 - 18*Zeta3) - (119*lnbar[t]^2)/6 + 
  (11*lnbar[t]^3)/3; 

Deltab = 1025/36 - 256*a4 - (32*ln2^4)/3 + 27*Ls2^2 + (259*Pi^2)/54 + 
  (32*ln2^2*Pi^2)/3 + (109*Pi^4)/60 + 117*Ls2*sqrt3 - (794*Zeta3)/3 + 
  lnbar[t]*(-95/4 - 2*Pi^2 + 36*Zeta3) + (21*lnbar[t]^2)/2 + 6*lnbar[t]^3;
 
Deltac = 73/3 - (28*Pi^2)/9 + 32*Zeta3 + lnbar[t]*(-18 + (8*Pi^2)/9) + 
  (28*lnbar[t]^2)/3 - (8*lnbar[t]^3)/3; 
 
Deltad = -176/3 + (14*Pi^2)/9 - 108*Ls2*sqrt3 + (368*Zeta3)/3;

Deltae = 13/4 - Pi^2/3 + (-17/2 + (2*Pi^2)/3)*lnbar[t] + 7*lnbar[t]^2 - 
     6*lnbar[t]^3;
 
Deltaf = 13169/144 - (27*Ls2^2)/2 + (11*Pi^2)/3 - Pi^4/72 + 27*Ls2*sqrt3 - 
     (17*h^4)/(24*t^4) + (11*h^3)/(16*t^3) - (2425*h^2)/(144*t^2) - 
     (h^2*Pi^2)/(6*t^2) + (15461*h)/(144*t) - (5*h*Pi^2)/(12*t) - 
     (9*h*Ls2*sqrt3)/(2*t) + (5713*t)/(36*h) - (81*Ls2^2*t)/(2*h) + 
     (953*Pi^2*t)/(108*h) - (7*Pi^4*t)/(24*h) - (18*Ls2*sqrt3*t)/h + 
     (357*t)/(h - 4*t) - (Pi^2*t)/(h - 4*t) - (5*t)/(h - t) + 
     (28*t^2)/(3*h^2) + ((-2335*h*t)/24 - (467*h*Pi^2*t)/72 - (1075*t^2)/12 - 
       (215*Pi^2*t^2)/36)/(h^2 - 2*h*t + 4*t^2) - (121*Zeta3)/2 + 
     (2*h^3*Zeta3)/t^3 - (10*h^2*Zeta3)/t^2 + (43*h*Zeta3)/t + 
     (257*t*Zeta3)/(9*h) + (8*t^2*Zeta3)/(3*h^2) + 
     (4/h + h^3/(2*t^4) - (9*h^2)/(4*t^3) + (65*h)/(12*t^2) - 12/t)*
      F[h, 0, 0, t] + (4/h - 12/(h - 4*t) - (2*h^2)/t^3 + (6*h)/t^2 - 12/t)*
      F[h, 0, t, t] + (-29/(2*h) + h^2/(2*t^3) - (21*h)/(4*t^2) + 61/(4*t) + 
       (4*t)/h^2)*Fbar[0, 0, h, t] + ((2*h)/t^2 - 4/t)*Fbar[0, h, t, t] + 
     (-35/(12*h) - 6/(h - 4*t) + (h - t)^(-1) - h^2/t^3 - (11*h)/(6*t^2) + 
       175/(6*t) + ((-467*h)/12 - (215*t)/6)/(h^2 - 2*h*t + 4*t^2))*
      G[0, 0, t, h, t] + (2/h + h^2/t^3 - (2*h)/t^2 - 5/t)*G[h, 0, t, t, t] + 
     (3/h + h/(3*t^2) - 5/(6*t))*G[t, 0, 0, h, t] + 
     (15/2 + (3*h^2)/(2*t^2) - (6*h)/t - (3*t)/h)*H[0, 0, h, 0, t, t] + 
     (-1 - (3*t)/h)*H[0, 0, t, t, h, t] + (-4 - (3*h^2)/(2*t^2) + (6*h)/t)*
      H[0, t, t, t, h, t] + (851/(18*h) + 6/(h - 4*t) - (h - t)^(-1) + 
       h^3/(2*t^4) - (11*h^2)/(4*t^3) + (133*h)/(9*t^2) - 605/(9*t) + 
       (4*t)/h^2 + ((467*h)/12 + (215*t)/6)/(h^2 - 2*h*t + 4*t^2))*
      I2[0, h, t] + (24/(h - 4*t) - 3/(h - t) - (2*h^2)/t^3 + 
       (53*h)/(9*t^2) - 395/(36*t) + ((467*h)/6 + (215*t)/3)/
        (h^2 - 2*h*t + 4*t^2))*I2[h, t, t] + 
     (-691/36 - (35*Pi^2)/9 + (3*h^4)/(8*t^4) - (27*h^3)/(16*t^3) + 
       (325*h^2)/(16*t^2) + (h^2*Pi^2)/(6*t^2) - (533*h)/(6*t) + 
       (5*h*Pi^2)/(12*t) - (36*t)/h - (180*t)/(h - 4*t) + 
       (4*Pi^2*t)/(3*(h - 4*t)) + (5*t)/(2*(h - t)) - (Pi^2*t)/(6*(h - t)) + 
       ((-341*h*t)/6 + (7*h*Pi^2*t)/3 + (467*t^2)/6 + (299*Pi^2*t^2)/18)/
        (h^2 - 2*h*t + 4*t^2))*lnbar[h] + 
     (-4373/18 + Pi^2/6 + h^3/(2*t^3) + (13*h^2)/(4*t^2) + (119*h)/(18*t) - 
       (h*Pi^2)/(6*t) - (10351*t)/(72*h) - (325*Pi^2*t)/(72*h) - 
       (399*t)/(h - 4*t) - (Pi^2*t)/(3*(h - 4*t)) + (8*t)/(h - t) - 
       (16*t^2)/h^2 + ((-8221*h*t)/24 + (299*h*Pi^2*t)/72 + (4025*t^2)/12 - 
         (383*Pi^2*t^2)/36)/(h^2 - 2*h*t + 4*t^2))*lnbar[t] + 
     (-3 - (36*t)/h)*Zeta3*lnbar[t] + (-161/(12*h) - 6/(h - 4*t) + 
       (h - t)^(-1) - h^2/(2*t^3) + (17*h)/(12*t^2) + 323/(12*t) - 
       (4*t)/h^2 + ((-467*h)/12 - (215*t)/6)/(h^2 - 2*h*t + 4*t^2))*
      I2[0, h, t]*lnbar[t] + (5/h - 18/(h - 4*t) + h^2/t^3 - (11*h)/(3*t^2) - 
       119/(6*t))*I2[h, t, t]*lnbar[t] + 
     (4561/36 - (8*h^2)/t^2 + (391*h)/(18*t) + (32*t)/h + (240*t)/(h - 4*t) - 
       (3*t)/(h - t) + ((682*h*t)/3 - (934*t^2)/3)/(h^2 - 2*h*t + 4*t^2))*
      lnbar[h]*lnbar[t] + (1561/36 - (2*h^2)/t^2 + (14*h)/(3*t) + 
       (1529*t)/(36*h) + (57*t)/(h - 4*t) - (2*t)/(h - t) + (8*t^2)/h^2 + 
       ((467*h*t)/8 + (215*t^2)/4)/(h^2 - 2*h*t + 4*t^2))*lnbar[t]^2 + 
     (-119/3 + (2*h^2)/t^2 - (31*h)/(6*t) - (8*t)/h - (72*t)/(h - 4*t) + 
       t/(2*(h - t)) + ((-341*h*t)/6 + (467*t^2)/6)/(h^2 - 2*h*t + 4*t^2))*
      lnbar[h]*lnbar[t]^2 + (17/4 - (215*t)/(72*h) + (17*t)/(h - 4*t) - 
       (4*t^2)/(3*h^2) + ((299*h*t)/24 - (383*t^2)/12)/(h^2 - 2*h*t + 4*t^2))*
      lnbar[t]^3;
 
Deltag = -1/8 + (3*lnbar[t])/4 - (3*lnbar[t]^2)/2 + lnbar[t]^3;
 
Deltah = 613/32 + (45*Sqrt[3]*Ls2)/4 + (11*Pi^2)/24 - (53*h)/(24*t) + 
     (9*Sqrt[3]*h*Ls2)/(8*t) + (221*t)/(12*h) - (63*Sqrt[3]*Ls2*t)/h - 
     (7*Pi^2*t)/(12*h) - (275*t^2)/(2*h^2) + (81*Sqrt[3]*Ls2*t^2)/h^2 + 
     (-29/3 - h/(3*t) + (32*t)/h - (32*t^2)/(3*h^2))*Zeta3 + 
     (-5/h + h^2/(8*t^3) - (5*h)/(4*t^2) + 33/(8*t) + (2*t)/h^2)*
      G[h, 0, t, 0, t] + (5/(2*h) - h^2/(4*t^3) + 9/(4*t) - (9*t)/h^2)*
      G[h, 0, t, t, t] + (h^2/(8*t^3) + (5*h)/(4*t^2) - 4/t)*
      G[h, t, t, t, t] + (6/h + h/(4*t^2) - 9/(4*t) - (4*t)/h^2)*
      I2[0, h, t] + (3/h - h/(4*t^2) - 17/(4*t) + (9*t)/h^2)*I2[h, t, t] + 
     (-1 + h/(8*t) + (2*t)/h)*lnbar[h] + 
     (311/16 - Pi^2/8 - (3*h)/t - (19*t)/h + (Pi^2*t)/(2*h) + (56*t^2)/h^2 + 
       (Pi^2*t^2)/h^2)*lnbar[t] + (3/(2*h) + (5*h)/(4*t^2) - 15/(4*t) + 
       t/h^2)*I2[0, h, t]*lnbar[t] + (-1/(2*h) - (5*h)/(4*t^2) + 19/(4*t) - 
       (9*t)/h^2)*I2[h, t, t]*lnbar[t] + (-5 + (15*h)/(4*t) - t/h)*lnbar[h]*
      lnbar[t] + (-37/2 + (3*h)/(8*t) + (27*t)/(4*h) + (13*t^2)/(2*h^2))*
      lnbar[t]^2 + (7/2 - (11*h)/(8*t) - t/h)*lnbar[h]*lnbar[t]^2 + 
     (21/8 + h/(24*t) - (14*t^2)/(3*h^2))*lnbar[t]^3;
 
Deltai = 834383/1152 - (1161*Sqrt[3]*Ls2)/8 + (27*Ls2^2)/4 + 
     (1303*Pi^2)/576 - (17*Pi^4)/720 - (17*h^4)/(192*t^4) + 
     (533*h^3)/(576*t^3) + (25*h^3*Pi^2)/(288*t^3) + (15499*h^2)/(288*t^2) - 
     (369*Sqrt[3]*h^2*Ls2)/(16*t^2) + (199*h^2*Pi^2)/(288*t^2) + 
     (50047*h)/(192*t) - (351*Sqrt[3]*h*Ls2)/(8*t) + (5*h*Pi^2)/(24*t) - 
     (5119*t)/(192*h) - (135*Ls2^2*t)/(8*h) - (Pi^2*t)/(8*h) - 
     (5*Pi^4*t)/(96*h) + (6479*t^2)/(576*h^2) + (135*Ls2^2*t^2)/(16*h^2) - 
     (43*Pi^2*t^2)/(72*h^2) + (5*Pi^4*t^2)/(192*h^2) - 
     (t*(15*h + 44*h*Pi^2 + 1272*t - 44*Pi^2*t))/(192*(h - t)^2) + 
     (t*(5700 - 1296*Sqrt[3]*Ls2 + 23*Pi^2 - 48*Zeta3))/(2*(h - 4*t)) - 
     (217*Zeta3)/12 - (h^3*Zeta3)/(6*t^3) + (7*h^2*Zeta3)/(6*t^2) + 
     (19*h*Zeta3)/(6*t) + (31*t*Zeta3)/(3*h) - (233*t^2*Zeta3)/(36*h^2) + 
     (9*t*(-40 + 9*Sqrt[3]*Ls2 + Zeta3))/(2*(h - 3*t)) + 
     (t*(77 + 12*Zeta3))/(12*(h - 2*t)) + 
     (-5/(8*h) + 3/(h - 4*t) + (3*h^3)/(8*t^4) + (73*h^2)/(16*t^3) - 
       (11*h)/(16*t^2) - 19/(8*t))*F[h, 0, 0, t] + 
     (-37/(8*h) + (3*(12*h - 23*t))/(16*(h - t)^2) - (5*h^3)/(16*t^4) - 
       (21*h^2)/(8*t^3) + (103*h)/(24*t^2) + 45/(8*t) + (49*t)/(24*h^2))*
      F[h, 0, t, t] + (-115/(48*h) - 27/(h - 4*t) + 9/(h - 3*t) - 
       3/(2*(h - 2*t)) + (31*h^2)/(12*t^3) - (247*h)/(24*t^2) + 7/(2*t) - 
       (19*t)/(48*h^2))*F[h, h, t, t] + (-29/(8*h) + h^2/(8*t^3) - 
       (31*h)/(8*t^2) + 351/(32*t) + (15*t)/(16*h^2))*F[t, 0, h, h] + 
     (-1/(4*h) + h/(4*t^2))*Fbar[0, 0, h, t] + 
     ((-5*h^2)/(4*t^3) + (4*h)/t^2 + 13/(8*t))*G[h, 0, 0, 0, t] + 
     (9/(h - 4*t) + (5*h^2)/(4*t^3) - (23*h)/(8*t^2) + 15/(4*t))*
      G[h, 0, 0, t, t] + ((-21*h^2)/(8*t^3) + (51*h)/(8*t^2) - 9/(8*t))*
      G[h, 0, t, h, h] + (-h/(4*t^2) - 15/(4*t))*G[h, 0, t, t, t] + 
     (27/(h - 4*t) - 9/(4*(h - 3*t)) + (21*h^2)/(8*t^3) - (21*h)/(8*t^2) + 
       9/t)*G[h, h, h, t, t] + (1/(2*(h - 2*t)) + 33/(8*t))*
      G[h, t, t, t, t] + (-5/(2*h) - (3*h)/(4*t^2) + 3/(2*t))*
      G[t, 0, 0, 0, h] + (59/(8*h) - 3/(2*(h - 4*t)) - (3*h)/(16*t^2) - 
       45/(8*t) - (5*t)/(4*h^2))*G[t, 0, 0, h, t] + 
     (-67/(8*h) - (7*h^2)/(16*t^3) - (27*h)/(16*t^2) + 17/(2*t) + 
       (5*t)/(4*h^2))*G[t, 0, h, h, t] + (17/(4*h) + 9/(4*(h - 3*t)) - 
       1/(2*(h - 2*t)) + (5*h^2)/(3*t^3) - (11*h)/(6*t^2) - 109/(48*t) - 
       (5*t)/(8*h^2))*G[t, h, t, h, t] + (1/2 - h/(2*t))*
      H[0, 0, 0, 0, h, t] + (-9/4 - h^2/(4*t^2) + h/(2*t))*
      H[0, 0, 0, h, t, t] + (-h^2/(2*t^2) - (7*h)/(4*t))*
      H[0, 0, h, t, 0, t] + (-2 + h/(2*t))*H[0, 0, h, t, h, t] + 
     (-2 + (3*h^2)/(4*t^2) + (11*h)/(4*t))*H[0, 0, t, h, t, t] + 
     (1/2 - (7*t)/(2*h) + (5*t^2)/(4*h^2))*H[0, 0, t, t, h, t] + 
     (15/4 + (3*h^2)/t^2 - (27*h)/(4*t))*H[0, h, h, t, h, t] + 
     (-9/2 + (3*h^2)/(8*t^2) + (5*h)/(2*t) + (9*t)/(4*h) - (5*t^2)/(8*h^2))*
      H[0, h, t, t, t, h] + (2 - (3*h^2)/t^2 + (21*h)/(4*t))*
      H[h, h, t, h, t, t] + (4 - (3*h^2)/(8*t^2) - (5*h)/(2*t))*
      H[h, t, t, t, h, t] + (299/(24*h) + 9/(2*(h - 4*t)) + (3*h^3)/(8*t^4) + 
       (185*h^2)/(48*t^3) - (133*h)/(12*t^2) + 33/(16*t) - (41*t)/(12*h^2))*
      I2[0, h, t] + (-113/(24*h) + h^2/(4*t^3) - (77*h)/(16*t^2) + 
       123/(16*t) + (37*t)/(48*h^2))*I2[h, h, t] + 
     (-3623/(144*h) - 3/(h - 4*t) - 9/(2*(h - 3*t)) + 
       (14*h - 47*t)/(16*(h - t)^2) - (5*h^3)/(16*t^4) - (185*h^2)/(48*t^3) + 
       (521*h)/(24*t^2) - 61/(36*t) + (79*t)/(12*h^2))*I2[h, t, t] + 
     (-23123/64 - Pi^2/4 + (3*h^4)/(64*t^4) - (23*h^3)/(64*t^3) - 
       (h^3*Pi^2)/(24*t^3) - (2193*h^2)/(64*t^2) + (h^2*Pi^2)/(24*t^2) - 
       (46727*h)/(288*t) - (3*h*Pi^2)/(32*t) + (6733*t)/(192*h) + 
       (5*Pi^2*t)/(48*h) + ((-3147 + Pi^2)*t)/(2*(h - 4*t)) + 
       (171*t)/(2*(h - 3*t)) + (9*t)/(4*(h - 2*t)) - (395*t^2)/(48*h^2) - 
       (t*(1605*h + 48*h*Pi^2 - 3288*t - 92*Pi^2*t))/(192*(h - t)^2))*
      lnbar[h] + (5/(8*h) + (3*h^2)/(16*t^3) + (7*h)/(16*t^2) - 7/(4*t))*
      I2[0, h, t]*lnbar[h] + (6/(h - 4*t) + 9/(2*(h - 3*t)) - 
       (h - 2*t)^(-1) + (109*h^2)/(48*t^3) - (113*h)/(24*t^2) + 41/(4*t))*
      I2[h, t, t]*lnbar[h] + (2179/32 + (49*h^3)/(96*t^3) + 
       (157*h^2)/(32*t^2) + (2195*h)/(72*t) + (312*t)/(h - 4*t) - 
       (81*t)/(4*(h - 3*t)))*lnbar[h]^2 + 
     (-h^3/(24*t^3) + h^2/(24*t^2) - h/(12*t))*lnbar[h]^3 + 
     (-152675/1152 + (297*Sqrt[3]*Ls2)/4 - (23*Pi^2)/16 - h^3/(4*t^3) + 
       (h^3*Pi^2)/(24*t^3) - (149*h^2)/(32*t^2) + (45*Sqrt[3]*h^2*Ls2)/
        (8*t^2) - (h^2*Pi^2)/(3*t^2) - (9833*h)/(96*t) + 
       (261*Sqrt[3]*h*Ls2)/(8*t) - (23*h*Pi^2)/(48*t) + (12967*t)/(288*h) + 
       (5*Pi^2*t)/(24*h) - ((1797 - 1296*Sqrt[3]*Ls2 + 25*Pi^2)*t)/
        (4*(h - 4*t)) - (81*(1 + 2*Sqrt[3]*Ls2)*t)/(8*(h - 3*t)) + 
       (5*t)/(h - 2*t) - (2029*t^2)/(192*h^2) + (5*Pi^2*t^2)/(24*h^2) + 
       (t*(-60*h + 12*h*Pi^2 + 357*t - 23*Pi^2*t))/(48*(h - t)^2))*lnbar[t] + 
     (3 - (15*t)/(2*h) + (15*t^2)/(4*h^2))*Zeta3*lnbar[t] + 
     (-9/(2*h) + (5*h)/(2*t^2) - 1/(2*t) + (5*t)/(4*h^2))*I2[0, h, t]*
      lnbar[t] + (15/(2*h) - 3/(h - 4*t) - 9/(4*(h - 3*t)) + (h - 2*t)^(-1) - 
       (79*h)/(12*t^2) + 5/(6*t) - (5*t)/(4*h^2))*I2[h, t, t]*lnbar[t] + 
     (2387/72 + (43*h^2)/(16*t^2) + (253*h)/(4*t) - (161*t)/(6*h) + 
       (162*t)/(h - 4*t) + (63*t)/(2*(h - 3*t)) - (6*t)/(h - 2*t) + 
       ((61*h - 127*t)*t)/(8*(h - t)^2) + (79*t^2)/(12*h^2))*lnbar[h]*
      lnbar[t] + (-461/48 - (7*h^2)/(24*t^2) - (37*h)/(4*t) + (19*t)/(48*h) - 
       (48*t)/(h - 4*t) - (27*t)/(8*(h - 3*t)) + t/(h - 2*t))*lnbar[h]^2*
      lnbar[t] + (1595/192 + (5*h^2)/(8*t^2) + (509*h)/(48*t) - 
       (1459*t)/(72*h) + (15*t)/(2*(h - 4*t)) - (2*t)/(h - 2*t) - 
       (11*t)/(16*(h - t)) + (121*t^2)/(48*h^2))*lnbar[t]^2 + 
     (5/3 - (619*h)/(96*t) + (101*t)/(16*h) + (21*t)/(2*(h - 4*t)) - 
       (9*t)/(2*(h - 3*t)) + t/(2*(h - 2*t)) - (3*(12*h - 23*t)*t)/
        (16*(h - t)^2) - (79*t^2)/(48*h^2))*lnbar[h]*lnbar[t]^2 + 
     (115/48 + h/(4*t) + (41*t)/(24*h) + (21*t)/(4*(h - 4*t)) + 
       t/(2*(h - 2*t)) + ((12*h - 23*t)*t)/(16*(h - t)^2) + 
       (49*t^2)/(144*h^2))*lnbar[t]^3;
 
Deltaj = -2809/2 - 1536*a4 - 64*ln2^4 + 414*Sqrt[3]*Ls2 - 108*Ls2^2 + 
     (517*Pi^2)/9 + 64*ln2^2*Pi^2 - (16*Pi^3)/(3*Sqrt[3]) + (617*Pi^4)/45 - 
     (712*Zeta3)/3 + (630 - 432*Sqrt[3]*Ls2 - 8*Pi^2)*lnbar[h] - 72*lnbar[h]^2;



==> anc/identities.txt <==
(*
   This file contains identities for 3-loop integrals useful for deriving
   results in the paper 
   "Three-loop corrections to the Fermi decay constant in the MSbar scheme"
   by Stephen P. Martin.

   The notation follows that of the paper 
   "Evaluation of the general 3-loop vacuum Feynman integral"
   https://arxiv.org/abs/1610.07720
   by Stephen P. Martin and David G. Robertson.   
   The functions AA[x], II[x,y,z], FF[u,v,y,z], GG[w,u,z,v,y], and
   HH[u,v,w,x,y,z] are the "bare" loop integrals defined in eqs. (2.3), 
   (2.4), (2.26), (2.25), and (2.24) of that paper, respectively. 

   This file can be read into Mathematica. 
*)

(*--------------- One-scale identities --------------- *)

II[0, x_, x_] /; UnsameQ[0, x] := -(d-2)/(2*(d-3)) AA[x]^2/x;

FF[0, 0, x_, x_] /; UnsameQ[0, x] := 
 -((-2 + d)^2*AA[x]^3)/(6*(-10 + 3*d)*x^2) - 
 (4*(-4 + d)*(-3 + d)*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d));

FF[x_, 0, 0, x_] /; UnsameQ[0, x] :=
 ((-2 + d)^2*(-7 + 2*d)*AA[x]^3)/(6*(-3 + d)*(-10 + 3*d)*x^2) +
 (4*(-4 + d)*(-7 + 2*d)*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d));

FF[x_, x_, x_, x_] /; UnsameQ[0, x] := 
((-2 + d)^2*(-38 + 11*d)*AA[x]^3)/(12*(-3 + d)*(-10 + 3*d)*x^2) - 
 (8*(-4 + d)^2*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d)) - 
 (2*(-4 + d)^2*x*HH[0, x, x, x, 0, x])/(-10 + 3*d);

GG[0, 0, 0, 0, x_] /; UnsameQ[0, x] :=
-((-2 + d)^2*AA[x]^3)/(6*(-3 + d)*(-10 + 3*d)*x^2) +
 ((-4 + d)*x*HH[0, 0, 0, 0, x, x])/(-10 + 3*d) -
 (4*(-4 + d)*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d)) -
 ((-2 + d)*AA[x]*II[0, 0, x])/((-10 + 3*d)*x);

GG[0, 0, 0, x_, x_] /; UnsameQ[0, x] :=
((-2 + d)^2*AA[x]^3)/(6*(-3 + d)*(-10 + 3*d)*x^2) + 
 (4*(-4 + d)*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d));

GG[0, 0, x_, 0, x_] /; UnsameQ[0, x] :=
(-2*(-2 + d)*(-7 + 2*d)*AA[x]^3)/(3*(-3 + d)*(-10 + 3*d)*x^2) - 
 (16*(-4 + d)*(-7 + 2*d)*x*HH[0, 0, x, 0, x, x])/(3*(-2 + d)*(-10 + 3*d)) - 
 (2*AA[x]*II[0, 0, x])/x;

GG[0, 0, x_, x_, x_] /; UnsameQ[0, x] :=
 ((-2 + d)^2*AA[x]^3)/(2*(-3 + d)*x^2) - 3*FF[x, 0, x, x] - 
 ((-2 + d)*AA[x]*II[0, 0, x])/(2*x);

GG[0, x_, x_, x_, x_] /; UnsameQ[0, x] :=
((-2 + d)^2*AA[x]^3)/(3*(-3 + d)*(-10 + 3*d)*x^2) - 
 (16*(-4 + d)*x*HH[0, 0, x, 0, x, x])/(3*(-10 + 3*d)) - 
 (4*(-4 + d)*x*HH[0, x, x, x, 0, x])/(-10 + 3*d)

GG[x_, 0, 0, 0, 0] /; UnsameQ[0, x] :=
-((-2 + d)^2*AA[x]^3)/(6*(-3 + d)^2*x^2) + ((-4 + d)*x*HH[0, 0, 0, 0, 0, x])/
  (2*(-3 + d)) + ((-4 + d)*x*HH[0, 0, 0, 0, x, x])/(-3 + d) - 
 (4*(-4 + d)*x*HH[0, 0, x, 0, x, x])/(3*(-3 + d)) - 
 ((-2 + d)*AA[x]*II[0, 0, x])/((-3 + d)*x);

GG[x_, 0, 0, 0, x_] /; UnsameQ[0, x] :=
 ((-4 + d)*(-2 + d)^2*AA[x]^3)/(12*(-3 + d)^2*(-10 + 3*d)*x^2) - 
 ((-4 + d)^2*x*HH[0, 0, 0, 0, x, x])/(2*(-3 + d)*(-10 + 3*d)) + 
 (2*(-4 + d)^2*x*HH[0, 0, x, 0, x, x])/(3*(-3 + d)*(-10 + 3*d)) - 
 ((-2 + d)*AA[x]*II[0, 0, x])/((-10 + 3*d)*x);

GG[x_, 0, x_, 0, x_] /; UnsameQ[0, x] :=
 ((-2 + d)^2*(-16 + 5*d)*AA[x]^3)/(12*(-3 + d)^2*(-10 + 3*d)*x^2) - 
 (4*(-4 + d)*(-7 + 2*d)*x*HH[0, 0, x, 0, x, x])/(3*(-3 + d)*(-10 + 3*d));

GG[x_, 0, x_, x_, x_] /; UnsameQ[0, x] :=
  -(FF[x, 0, x, x]/(-3 + d)) - ((-2 + d)*AA[x]*II[x, x, x])/(2*(-3 + d)*x);

GG[x_, x_, x_, x_, x_] /; UnsameQ[0, x] :=
 -((-2 + d)^2*(-17 + 5*d)*AA[x]^3)/(3*(-3 + d)^2*(-10 + 3*d)*x^2) + 
 (8*(-4 + d)^2*x*HH[0, 0, x, 0, x, x])/(3*(-3 + d)*(-10 + 3*d)) + 
 (2*(-4 + d)^2*x*HH[0, x, x, x, 0, x])/((-3 + d)*(-10 + 3*d)) - 
 (3*(-4 + d)*x*HH[0, x, x, x, x, x])/(2*(-3 + d)) - 
 ((-2 + d)*AA[x]*II[x, x, x])/((-3 + d)*x);

(*--------------- Two-scale identities --------------- *)

FF[0, 0, x_, y_] := (3 - d)*GG[0, 0, 0, x, y];

FF[0, x_, x_, y_] /; (UnsameQ[0,x] && UnsameQ[0,y]) :=
  ((-2 + d)^2*AA[x]^2*AA[y])/(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 +
       d*y^2) - ((-3 + d)*(-2 + d)*(-2*x + y)*(-x + y)*GG[0, 0, x, x, y])/
      (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2) +
     ((-3 + d)*(-10 + 3*d)*(4*x^2 - 2*x*y + y^2)*GG[0, x, x, x, x])/
      (2*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) -
     ((-4 + d)*(-3 + d)*(-4*x + 3*y)*(4*x^2 - 2*x*y + y^2)*
       HH[0, x, x, x, y, x])/(2*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 +
        d*y^2)) + ((-3 + d)*(-2 + d)*(-2*x + y)*AA[x]*II[0, 0, x])/
      (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2) -
     ((-3 + d)*(-2 + d)*(-2*x + y)*AA[y]*II[0, 0, x])/
      (-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2) -
     ((-3 + d)*(-2 + d)*(-2*x + y)*(-x + y)*AA[x]*II[0, x, y])/
      (x*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) +
     ((-3 + d)*(-2 + d)*(4*x^2 - 2*x*y + y^2)*AA[x]*II[x, x, y])/
      (x*(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2)) +
     ((-3 + d)*y*(-4*x + y)*(4*x^2 - 2*x*y + y^2)*dHH[0, 0, 0, 0, 1, 0][0, x,
        x, x, y, x])/(-24*x^2 + 8*d*x^2 - 4*x*y - 2*y^2 + d*y^2);

FF[0, x_, y_, y_] /; (UnsameQ[0,x] && UnsameQ[0,y]) :=
 ((-2 + d)^2*AA[x]*AA[y]^2)/(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2) - 
 ((-3 + d)*(-2 + d)*(x - 2*y)*(x - y)*GG[0, 0, y, y, x])/
  (-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2) + 
 ((-3 + d)*(-10 + 3*d)*(x^2 - 2*x*y + 4*y^2)*GG[0, y, y, y, y])/
  (2*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2)) - 
 ((-4 + d)*(-3 + d)*(3*x - 4*y)*(x^2 - 2*x*y + 4*y^2)*HH[0, y, y, y, x, y])/
  (2*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2)) - 
 ((-3 + d)*(-2 + d)*(x - 2*y)*AA[x]*II[0, 0, y])/
  (-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2) + 
 ((-3 + d)*(-2 + d)*(x - 2*y)*AA[y]*II[0, 0, y])/
  (-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2) - 
 ((-3 + d)*(-2 + d)*(x - 2*y)*(x - y)*AA[y]*II[0, y, x])/
  (y*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2)) + 
 ((-3 + d)*(-2 + d)*(x^2 - 2*x*y + 4*y^2)*AA[y]*II[y, y, x])/
  (y*(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2)) + 
 ((-3 + d)*x*(x - 4*y)*(x^2 - 2*x*y + 4*y^2)*dHH[0, 0, 0, 0, 1, 0][0, y, y, 
    y, x, y])/(-2*x^2 + d*x^2 - 4*x*y - 24*y^2 + 8*d*y^2);

FF[x_, 0, 0, y_] /; (UnsameQ[x, 0] && UnsameQ[0, x + y]) :=
 ((-4 + d)*(x - y)*GG[0, 0, 0, x, y])/(2*(x + y)) - 
 ((-2 + d)*y*GG[0, 0, x, 0, y])/(2*(x + y)) - ((-2 + d)*AA[y]*II[0, 0, x])/
  (2*(x + y)) - ((-2 + d)*y*AA[x]*II[0, 0, y])/(2*x*(x + y));

FF[x_, 0, y_, y_] /; (UnsameQ[0, x] && UnsameQ[0, y] && UnsameQ[x, y]) :=
  -(((x - 2*y)*FF[y, 0, x, y])/x) -
  ((-2 + d)*(x - y)*GG[0, 0, y, x, y])/(2*x) -
  ((-2 + d)*AA[x]*II[0, 0, y])/(2*x) +
  ((-2 + d)*AA[y]*II[0, 0, y])/(2*x) -
  ((-2 + d)*(x - y)*AA[y]*II[0, x, y])/(2*x*y);

FF[x_, x_, y_, y_] /; (UnsameQ[0, x] && UnsameQ[0, y] && !OrderedQ[{y, x}]) :=
 ((-2 + d)^2*AA[x]^2*AA[y])/(4*(-3 + d)*x*y) +
 ((-2 + d)^2*AA[x]*AA[y]^2)/(4*(-3 + d)*x*y) - FF[y, x, x, y] +
 (-4 + d)*GG[0, x, x, y, y];

GG[0, 0, x_, y_, y_] /; (UnsameQ[0, x] && UnsameQ[0,y]) :=
((-2 + d)^2*AA[x]*AA[y]^2)/(2*(-3 + d)*x*y) + ((x - 4*y)*FF[y, 0, x, y])/x + 
 ((-2 + d)*(x - y)*GG[0, 0, y, x, y])/x - ((-2 + d)*AA[y]*II[0, 0, x])/
  (2*y) + ((-2 + d)*AA[x]*II[0, 0, y])/x - ((-2 + d)*AA[y]*II[0, 0, y])/x + 
 ((-2 + d)*(x - y)*AA[y]*II[0, x, y])/(x*y);

GG[0, x_, y_, x_, y_] /; (UnsameQ[0, x] && UnsameQ[0,y] && UnsameQ[x, y]) :=
 -(((-2 + d)*AA[x]^2*AA[y])/((-3 + d)*(x - y)*y)) - 
 ((-2 + d)*AA[x]*AA[y]^2)/((-3 + d)*(x - y)*y) + 
 (4*(x + y)*FF[y, x, x, y])/((-2 + d)*(x - y)) - 
 (4*(-4 + d)*x*GG[0, x, x, y, y])/((-2 + d)*(x - y)) - 
 (2*AA[x]*II[0, x, y])/(x - y) + (2*AA[y]*II[0, x, y])/(x - y);

GG[0, x_, x_, x_, y_] /; (UnsameQ[0, x] && UnsameQ[0,y] && UnsameQ[x, y]) :=
((-2 + d)^2*AA[x]^3)/(2*(-3 + d)*x*(x - y)) - 
 ((-2 + d)^2*AA[x]^2*AA[y])/(2*(-3 + d)*x*(x - y)) - 
 ((3*x - y)*FF[x, x, x, y])/(x - y) + (2*y*FF[y, x, x, x])/(x - y) - 
 ((-2 + d)*AA[x]*II[0, x, y])/(2*x);

GG[y_, 0, 0, 0, x_] /; (UnsameQ[0, x] && UnsameQ[0, y] && !OrderedQ[{y, x}]) :=
 ((-4 + d)*(-2 + d)^2*AA[x]^3)/(12*(-3 + d)^2*(-10 + 3*d)*x^2) - 
 ((-4 + d)*(-2 + d)^2*AA[y]^3)/(12*(-3 + d)^2*(-10 + 3*d)*y^2) - 
 ((-4 + d)*(x - y)*GG[0, 0, 0, y, x])/((-3 + d)*(x + y)) - 
 ((-2 + d)*(x - y)*GG[0, 0, y, 0, x])/(2*(-3 + d)*(x + y)) + 
 GG[x, 0, 0, 0, y] - ((-4 + d)^2*x*HH[0, 0, 0, 0, x, x])/
  (2*(-3 + d)*(-10 + 3*d)) - ((-4 + d)*(x - y)*HH[0, 0, 0, 0, y, x])/
  (2*(-3 + d)) + ((-4 + d)^2*y*HH[0, 0, 0, 0, y, y])/
  (2*(-3 + d)*(-10 + 3*d)) + (2*(-4 + d)^2*x*HH[0, 0, x, 0, x, x])/
  (3*(-3 + d)*(-10 + 3*d)) - (2*(-4 + d)^2*y*HH[0, 0, y, 0, y, y])/
  (3*(-3 + d)*(-10 + 3*d)) + ((-4 + d)*(-2 + d)*AA[x]*II[0, 0, x])/
  (2*(-3 + d)*(-10 + 3*d)*x) + ((-2 + d)*AA[y]*II[0, 0, x])/
  ((-3 + d)*(x + y)) - ((-2 + d)*AA[x]*II[0, 0, y])/((-3 + d)*(x + y)) - 
 ((-4 + d)*(-2 + d)*AA[y]*II[0, 0, y])/(2*(-3 + d)*(-10 + 3*d)*y);

GG[x_, 0, x_, 0, y_] /; (UnsameQ[0, x] && UnsameQ[0, x + y]) :=
 ((-4 + d)*(-x + y)*GG[0, 0, 0, x, y])/(2*(-3 + d)*(x + y)) + 
 ((-2 + d)*y*GG[0, 0, x, 0, y])/(2*(-3 + d)*(x + y)) + 
 ((-2 + d)*AA[y]*II[0, 0, x])/(2*(-3 + d)*(x + y)) + 
 ((-2 + d)*y*AA[x]*II[0, 0, y])/(2*(-3 + d)*x*(x + y)) - 
 ((-2 + d)*AA[x]*II[0, x, y])/(2*(-3 + d)*x);

GG[x_, 0, y_, 0, x_] /; (UnsameQ[0, x] && UnsameQ[0, x + y]) :=
 ((-4 + d)*(-x + y)*GG[0, 0, 0, x, y])/(2*(-3 + d)*(x + y)) + 
 ((-2 + d)*y*GG[0, 0, x, 0, y])/(2*(-3 + d)*(x + y)) + 
 ((-2 + d)*AA[y]*II[0, 0, x])/(2*(-3 + d)*(x + y)) + 
 ((-2 + d)*y*AA[x]*II[0, 0, y])/(2*(-3 + d)*x*(x + y)) - 
 ((-2 + d)*AA[x]*II[0, x, y])/(2*(-3 + d)*x);

GG[x_, 0, y_, 0, y_] /; (UnsameQ[0, x] && UnsameQ[0, y]) :=
 -((-2 + d)^2*AA[x]*AA[y]^2)/(4*(-3 + d)^2*x*y) - 
 ((-2 + d)^2*(-4*x + d*x - 10*y + 3*d*y)*AA[y]^3)/
  (12*(-3 + d)^2*(-10 + 3*d)*x*y^2) + 
 ((x - y)*(-18*x + 5*d*x - 10*y + 3*d*y)*GG[0, 0, 0, x, y])/
  (2*(-3 + d)*x*(x + y)) + ((-2 + d)*(x - y)*GG[0, 0, x, 0, y])/
  (2*(-3 + d)*(x + y)) + ((-4 + d)*(x - y)^2*HH[0, 0, x, 0, y, y])/
  (2*(-3 + d)*x) - (2*(-4 + d)*y*(-4*x + d*x - 10*y + 3*d*y)*
   HH[0, 0, y, 0, y, y])/(3*(-3 + d)*(-10 + 3*d)*x) + 
 ((-2 + d)*(x - y)*AA[y]*II[0, 0, x])/(2*(-3 + d)*y*(x + y)) + 
 ((-2 + d)*(x - y)*AA[x]*II[0, 0, y])/(2*(-3 + d)*x*(x + y)) - 
 ((-2 + d)*(x + y)*AA[y]*II[0, x, y])/(2*(-3 + d)*x*y);

GG[x_, 0, x_, x_, y_] /; UnsameQ[0, x] :=
 -(FF[x, 0, x, y]/(-3 + d)) - ((-2 + d)*AA[x]*II[x, x, y])/(2*(-3 + d)*x);

GG[x_, 0, x_, y_, x_] /; UnsameQ[0, x] :=
 -(FF[x, 0, x, y]/(-3 + d)) - ((-2 + d)*AA[x]*II[x, x, y])/(2*(-3 + d)*x);

GG[x_, y_, y_, y_, y_] /; (UnsameQ[0,x] && UnsameQ[0,y]) :=
 -((-2 + d)^2*AA[x]*AA[y]^2)/(2*(-3 + d)^2*x*y) - 
 ((-4 + d)*(-2 + d)^2*AA[y]^3)/(6*(-3 + d)^2*(-10 + 3*d)*y^2) - 
 (4*(x - y)*FF[y, 0, x, y])/((-3 + d)*x) - 
 ((-2 + d)*(x - y)*GG[0, 0, y, x, y])/((-3 + d)*x) + 
 (8*(-4 + d)^2*y*HH[0, 0, y, 0, y, y])/(3*(-3 + d)*(-10 + 3*d)) + 
 (2*(-4 + d)^2*y*HH[0, y, y, y, 0, y])/((-3 + d)*(-10 + 3*d)) + 
 ((-4 + d)*(x - 4*y)*HH[0, y, y, y, x, y])/(2*(-3 + d)) - 
 ((-2 + d)*AA[x]*II[0, 0, y])/((-3 + d)*x) + ((-2 + d)*AA[y]*II[0, 0, y])/
  ((-3 + d)*x) - ((-2 + d)*(x - y)*AA[y]*II[0, x, y])/((-3 + d)*x*y) - 
 ((-2 + d)*AA[y]*II[x, y, y])/((-3 + d)*y);

(*--------------- Three-scale identities --------------- *)

GG[0, 0, x_, y_, z_] /; (UnsameQ[0, x] && UnsameQ[0, y] && UnsameQ[0, z] && 
                         UnsameQ[x, y] && UnsameQ[x, z] && UnsameQ[y, z]) :=
 (-2*FF[x, 0, y, z])/(-2 + d) - (2*y*FF[y, 0, x, z])/((-2 + d)*(y - z)) +
 (2*z*FF[z, 0, x, y])/((-2 + d)*(y - z)) - (AA[y]*II[0, 0, x])/(y - z) +
 (AA[z]*II[0, 0, x])/(y - z) - (AA[x]*II[0, y, z])/x;

GG[0, x_, z_, y_, z_] /; (UnsameQ[0, x] && UnsameQ[0, y] && UnsameQ[0, z] &&
                          UnsameQ[x, y] && UnsameQ[x, z] && UnsameQ[y, z]) :=
 (-2*x*FF[x, y, z, z])/((-2 + d)*(x - z)) - (2*y*FF[y, x, z, z])/
  ((-2 + d)*(y - z)) + (2*(x + y - 2*z)*z*FF[z, x, y, z])/
  ((-2 + d)*(x - z)*(y - z)) - (AA[y]*II[0, x, z])/(y - z) +
  (AA[z]*II[0, x, z])/(y - z) - (AA[x]*II[0, y, z])/(x - z) +
  (AA[z]*II[0, y, z])/(x - z);


